Equivariant unknotting numbers of strongly invertible knots

We study symmetric crossing change operations for strongly invertible knots. Our main theorem is that the most natural notion of equivariant unknotting number is not additive under connected sum, in contrast with the longstanding conjecture that unknotting number is additive.

==> SIunknottingsum.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e6bfeafa",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "from snappy import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "f916b9c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "L = Link([(13, 16, 14, 17),\n",
    " (9, 12, 10, 13),\n",
    " (17, 6, 0, 7),\n",
    " (14, 21, 15, 18),\n",
    " (5, 19, 6, 18),\n",
    " (20, 15, 21, 16),\n",
    " (19, 5, 20, 4),\n",
    " (8, 22, 9, 25),\n",
    " (1, 23, 2, 22),\n",
    " (24, 8, 25, 7),\n",
    " (23, 1, 24, 0),\n",
    " (10, 29, 11, 26),\n",
    " (3, 27, 4, 26),\n",
    " (28, 11, 29, 12),\n",
    " (27, 3, 28, 2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "64aee5f9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-5 -5 0\n",
      "[]\n",
      "-5 -4 0\n",
      "[]\n",
      "-5 -3 0\n",
      "[]\n",
      "-5 -2 0\n",
      "[K15a84809(0,0)]\n",
      "-5 -1 0\n",
      "[t06161(0,0), K8_119(0,0), K13a4572(0,0)]\n",
      "-5 1 0\n",
      "[K14a12310(0,0)]\n",
      "-5 2 0\n",
      "[]\n",
      "-5 3 0\n",
      "[]\n",
      "-5 4 0\n",
      "[]\n",
      "-4 -5 0\n",
      "[]\n",
      "-4 -4 0\n",
      "[]\n",
      "-4 -3 0\n",
      "[K15a85208(0,0)]\n",
      "-4 -2 0\n",
      "[K13a4835(0,0)]\n",
      "-4 -1 0\n",
      "[v2520(0,0), 11_550(0,0), K7_93(0,0), K11a342(0,0)]\n",
      "-4 1 0\n",
      "[K12a745(0,0)]\n",
      "-4 2 0\n",
      "[K14a17713(0,0)]\n",
      "-4 3 0\n",
      "[]\n",
      "-4 4 0\n",
      "[]\n",
      "-3 -5 0\n",
      "[]\n",
      "-3 -4 0\n",
      "[K15a85208(0,0)]\n",
      "-3 -3 0\n",
      "[K13a4872(0,0)]\n",
      "-3 -2 0\n",
      "[11_541(0,0), K11a359(0,0)]\n",
      "-3 -1 0\n",
      "[s870(0,0), 9_4(0,0), K6_41(0,0), K9a35(0,0)]\n",
      "-3 1 0\n",
      "[10_7(0,0), K10a65(0,0)]\n",
      "-3 2 0\n",
      "[K12a1161(0,0)]\n",
      "-3 3 0\n",
      "[K14a19424(0,0)]\n",
      "-3 4 0\n",
      "[]\n",
      "-2 -5 0\n",
      "[K15a84809(0,0)]\n",
      "-2 -4 0\n",
      "[K13a4835(0,0)]\n",
      "-2 -3 0\n",
      "[11_541(0,0), K11a359(0,0)]\n",
      "-2 -2 0\n",
      "[o9_44057(0,0), 9_10(0,0), K9_764(0,0), K9a39(0,0)]\n",
      "-2 -1 0\n",
      "[m340(0,0), 7_3(0,0), K5_20(0,0), K7a5(0,0)]\n",
      "-2 1 0\n",
      "[o9_42258(0,0), 8_11(0,0), K9_709(0,0), K8a9(0,0)]\n",
      "-2 2 0\n",
      "[10_16(0,0), K10a115(0,0)]\n",
      "-2 3 0\n",
      "[K12a1279(0,0)]\n",
      "-2 4 0\n",
      "[K14a19329(0,0)]\n",
      "-1 -5 0\n",
      "[t06161(0,0), K8_119(0,0), K13a4572(0,0)]\n",
      "-1 -4 0\n",
      "[v2520(0,0), 11_550(0,0), K7_93(0,0), K11a342(0,0)]\n",
      "-1 -3 0\n",
      "[s870(0,0), 9_4(0,0), K6_41(0,0), K9a35(0,0)]\n",
      "-1 -2 0\n",
      "[m340(0,0), 7_3(0,0), K5_20(0,0), K7a5(0,0)]\n",
      "-1 -1 0\n",
      "[5_1(0,0), K5a2(0,0)]\n",
      "-1 1 0\n",
      "[m289(0,0), 6_2(0,0), K5_19(0,0), K6a2(0,0)]\n",
      "-1 2 0\n",
      "[s862(0,0), 8_4(0,0), K6_40(0,0), K8a17(0,0)]\n",
      "-1 3 0\n",
      "[v2488(0,0), 10_4(0,0), K7_91(0,0), K10a113(0,0)]\n",
      "-1 4 0\n",
      "[t06119(0,0), K8_118(0,0), K12a1149(0,0)]\n",
      "1 -5 0\n",
      "[K14a12310(0,0)]\n",
      "1 -4 0\n",
      "[K12a745(0,0)]\n",
      "1 -3 0\n",
      "[10_7(0,0), K10a65(0,0)]\n",
      "1 -2 0\n",
      "[o9_42258(0,0), 8_11(0,0), K9_709(0,0), K8a9(0,0)]\n",
      "1 -1 0\n",
      "[m289(0,0), 6_2(0,0), K5_19(0,0), K6a2(0,0)]\n",
      "1 1 0\n",
      "[t12656(0,0), 7_7(0,0), K8_294(0,0), K7a1(0,0)]\n",
      "1 2 0\n",
      "[9_14(0,0), K9a17(0,0)]\n",
      "1 3 0\n",
      "[11_543(0,0), K11a195(0,0)]\n",
      "1 4 0\n",
      "[K13a2791(0,0)]\n",
      "2 -5 0\n",
      "[]\n",
      "2 -4 0\n",
      "[K14a17713(0,0)]\n",
      "2 -3 0\n",
      "[K12a1161(0,0)]\n",
      "2 -2 0\n",
      "[10_16(0,0), K10a115(0,0)]\n",
      "2 -1 0\n",
      "[s862(0,0), 8_4(0,0), K6_40(0,0), K8a17(0,0)]\n",
      "2 1 0\n",
      "[9_14(0,0), K9a17(0,0)]\n",
      "2 2 0\n",
      "[11_517(0,0), K11a333(0,0)]\n",
      "2 3 0\n",
      "[K13a4535(0,0)]\n",
      "2 4 0\n",
      "[K15a78586(0,0)]\n",
      "3 -5 0\n",
      "[]\n",
      "3 -4 0\n",
      "[]\n",
      "3 -3 0\n",
      "[K14a19424(0,0)]\n",
      "3 -2 0\n",
      "[K12a1279(0,0)]\n",
      "3 -1 0\n",
      "[v2488(0,0), 10_4(0,0), K7_91(0,0), K10a113(0,0)]\n",
      "3 1 0\n",
      "[11_543(0,0), K11a195(0,0)]\n",
      "3 2 0\n",
      "[K13a4535(0,0)]\n",
      "3 3 0\n",
      "[K15a84956(0,0)]\n",
      "3 4 0\n",
      "[]\n",
      "4 -5 0\n",
      "[]\n",
      "4 -4 0\n",
      "[]\n",
      "4 -3 0\n",
      "[]\n",
      "4 -2 0\n",
      "[K14a19329(0,0)]\n",
      "4 -1 0\n",
      "[t06119(0,0), K8_118(0,0), K12a1149(0,0)]\n",
      "4 1 0\n",
      "[K13a2791(0,0)]\n",
      "4 2 0\n",
      "[K15a78586(0,0)]\n",
      "4 3 0\n",
      "[]\n",
      "4 4 0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "for n1 in range(-5,5):\n",
    "    for n2 in range(-5,5):\n",
    "        for m in range(0,1):\n",
    "            if n1 == 0 or n2 == 0:\n",
    "                continue\n",
    "            T1 = IdentityBraid(1) | (RationalTangle(1,1) + RationalTangle(1,2*n1)) | IdentityBraid(1)\n",
    "            T2 = IdentityBraid(1) | RationalTangle(1,2*m+1) | IdentityBraid(1)\n",
    "            T3 = IdentityBraid(1) | (RationalTangle(1,1) + RationalTangle(1,2*n2)) | IdentityBraid(1)\n",
    "            T = T1*T2*T3\n",
    "            K = T.denominator_closure()\n",
    "            print(n1,n2,m)\n",
    "            #print(K.signature())\n",
    "            E = K.exterior()\n",
    "            print(E.identify())\n",
    "            #print(E.link().knot_floer_homology())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "b7f843e8",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n1 = 3 , n2 = 3 , m = -3\n",
      "signature =  -4\n",
      "knot =  []\n",
      "(-22, 161)\n",
      "Z/161 + Z\n",
      "-----------\n",
      "n1 = 3 , n2 = 3 , m = -2\n",
      "signature =  -2\n",
      "knot =  [K15a85234(0,0)]\n",
      "(-8, 63)\n",
      "Z/63 + Z\n",
      "-----------\n",
      "n1 = 3 , n2 = 3 , m = -1\n",
      "signature =  -2\n",
      "knot =  [t07682(0,0), 11_537(0,0), K8_148(0,0), K11a363(0,0)]\n",
      "(-6, 35)\n",
      "Z/35 + Z\n",
      "-----------\n",
      "n1 = 3 , n2 = 3 , m = 0\n",
      "signature =  0\n",
      "knot =  [K15a84956(0,0)]\n",
      "(-20, 133)\n",
      "Z/133 + Z\n",
      "-----------\n",
      "n1 = 3 , n2 = 3 , m = 1\n",
      "signature =  2\n",
      "knot =  []\n",
      "(-34, 231)\n",
      "Z/231 + Z\n",
      "-----------\n",
      "n1 = 3 , n2 = 3 , m = 2\n",
      "signature =  4\n",
      "knot =  []\n",
      "(-48, 329)\n",
      "Z/329 + Z\n",
      "-----------\n"
     ]
    }
   ],
   "source": [
    "n1 = 3\n",
    "n2 = 3\n",
    "for m in range(-3,3):\n",
    "    T1 = IdentityBraid(1) | (RationalTangle(1,1) + RationalTangle(1,2*n1)) | IdentityBraid(1)\n",
    "    T2 = IdentityBraid(1) | RationalTangle(1,2*m+1) | IdentityBraid(1)\n",
    "    T3 = IdentityBraid(1) | (RationalTangle(1,1) + RationalTangle(1,2*n2)) | IdentityBraid(1)\n",
    "    T = T1*T2*T3\n",
    "    K = T.denominator_closure()\n",
    "    print('n1 =',n1,', n2 =',n2,', m =',m)\n",
    "    print('signature = ',K.signature())\n",
    "    #print('unknotting crossing?',hasunknottingcrossing(K))\n",
    "    #print('unknotting 4move?',hasunknotting4move(K))#this doesn't work \n",
    "    #print('KH = ', K.sage_link().khovanov_homology())\n",
    "    E = K.exterior()\n",
    "    print('knot = ',E.identify())\n",
    "    #print('HFK = ', E.link().knot_floer_homology())\n",
    "    print(E.is_two_bridge())\n",
    "    print(E.covers(2)[0].homology())\n",
    "    print('-----------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "2a98c511",
   "metadata": {},
   "outputs": [],
   "source": [
    "#returns True if a knot diagram has an unknotting crossing, and false otherwise. \n",
    "#works by checking the total rank of HFK\n",
    "#The input is a snappy link.\n",
    "def hasunknottingcrossing(K):\n",
    "    code = K.DT_code()\n",
    "    #print(code)\n",
    "    for i in range(len(code[0])):\n",
    "        newcode = list(code[0])\n",
    "        newcode[i] = -code[0][i]\n",
    "        K = Link('DT:'+ str(newcode))\n",
    "        rank = K.knot_floer_homology()['total_rank']\n",
    "        #print(rank)\n",
    "        if rank == 1:\n",
    "            return True\n",
    "    return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "bab33b0d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K = Manifold('4_1')\n",
    "K = K.link()\n",
    "hasunknottingcrossing(K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "37d9299e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#returns True if replacing a crossing in the diagram with three crossings of the opposite sign\n",
    "#(i.e. a 4-move) produces the unknot.\n",
    "#works by checking the total rank of HFK\n",
    "#input is a snappy link.\n",
    "from math import copysign\n",
    "def hasunknotting4move(K):\n",
    "    code = K.DT_code()\n",
    "    #print(code)\n",
    "    for i in range(len(code[0])):\n",
    "        #this part replaces the ith crossing with 3 crossings where the strands are coherently oriented\n",
    "        #print(i)\n",
    "        newcode = list(code[0])\n",
    "        # 2i+1 instead of 2i-1 because DT codes start counting at 1 for some reason\n",
    "        firstindex = min(abs(newcode[i]),2*i+1)\n",
    "        secondindex = max(abs(newcode[i]),2*i+1)\n",
    "        newcode[i] = -newcode[i]\n",
    "        for j in range(len(newcode)):\n",
    "            if abs(newcode[j]) > secondindex:\n",
    "                newcode[j] = int(copysign(abs(newcode[j]) + 4,newcode[j]))\n",
    "            if abs(newcode[j]) > firstindex and abs(newcode[j]) <= secondindex:\n",
    "                newcode[j] = int(copysign(abs(newcode[j]) + 2,newcode[j]))\n",
    "            if i == j:\n",
    "                newcrossingone = int(copysign(abs(newcode[j]) + 2, newcode[j]))\n",
    "        newcode.insert(i+1,newcrossingone)\n",
    "        newcrossingtwoindex = abs(int(newcrossingone//2)) -1\n",
    "        if newcrossingtwoindex > i:\n",
    "            newcode.insert(newcrossingtwoindex,int(copysign(2*i+2,newcode[i])))\n",
    "        else:\n",
    "            newcode.insert(newcrossingtwoindex,int(copysign(2*i+4,newcode[i])))\n",
    "        #print(newcode)\n",
    "        K = Link('DT:'+ str(newcode))\n",
    "        rank = K.knot_floer_homology()['total_rank']\n",
    "        #print(rank)\n",
    "        if rank == 1:\n",
    "            return True\n",
    "        \n",
    "        #this part replaces the ith crossing with 3 crossings where the strands are oppositely oriented\n",
    "        #print(i)\n",
    "        newcode = list(code[0])\n",
    "        # 2i+1 instead of 2i-1 because DT codes start counting at 1 for some reason\n",
    "        firstindex = min(abs(newcode[i]),2*i+1)\n",
    "        secondindex = max(abs(newcode[i]),2*i+1)\n",
    "        newcode[i] = -newcode[i]\n",
    "        for j in range(len(newcode)):\n",
    "            if abs(newcode[j]) > secondindex:\n",
    "                newcode[j] = int(copysign(abs(newcode[j]) + 4,newcode[j]))\n",
    "            if abs(newcode[j]) > firstindex and abs(newcode[j]) <= secondindex:\n",
    "                newcode[j] = int(copysign(abs(newcode[j]) + 2,newcode[j]))\n",
    "            if i == j:\n",
    "                newcrossingone = int(copysign(abs(newcode[j]) + 2, newcode[j]))\n",
    "        newcode.insert(i,newcrossingone)\n",
    "        newcrossingtwoindex = abs(int(newcrossingone//2)) - 1\n",
    "        if newcrossingtwoindex > i:\n",
    "            newcode.insert(newcrossingtwoindex,int(copysign(2*i+2,newcode[i])))\n",
    "        else:\n",
    "            newcode.insert(newcrossingtwoindex,int(copysign(2*i+4,newcode[i])))\n",
    "        #print(newcode)\n",
    "        K = Link('DT:'+ str(newcode))\n",
    "        rank = K.knot_floer_homology()['total_rank']\n",
    "        #print(rank)\n",
    "        if rank == 1:\n",
    "            return True\n",
    "        #print(K.exterior().identify())\n",
    "    return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "id": "6d01034c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 192,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K = Manifold('9_20')\n",
    "K = K.link()\n",
    "hasunknotting4move(K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "28ae1fa3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "40\n",
      "80\n"
     ]
    }
   ],
   "source": [
    "for i in range(100):\n",
    "    if (-22)^i%205 == 1:\n",
    "        print(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "4f98aaec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-7\n",
      "-6\n",
      "-5\n",
      "-4\n",
      "-3\n",
      "-2\n",
      "-1\n",
      "0\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n"
     ]
    }
   ],
   "source": [
    "for m in range(-7,7):\n",
    "    print(m)\n",
    "    q = 14*m+20\n",
    "    p = 7*(14*m+19)\n",
    "    qinv = qinverse(p,q)\n",
    "    if (p+1)%4 == 0:\n",
    "        x = p+1\n",
    "    if (p-1)%4 == 0:\n",
    "        x = p-1\n",
    "    x = int(x/4)\n",
    "    #print(factors(x))\n",
    "    for i in factors(x):\n",
    "        if (4*i^2 - q)%p == 0 or (4*i^2 + q)%p == 0 or (4*i^2 - qinv)%p == 0 or (4*i^2 + qinv)%p == 0:\n",
    "            print(p,q,i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "179e83eb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-7\n",
      "-7 177 2 1\n",
      "-7 177 2 89\n",
      "-7 177 2 1\n",
      "-7 177 2 88\n",
      "-6\n",
      "-6 177 2 1\n",
      "-6 177 2 89\n",
      "-6 177 2 1\n",
      "-6 177 2 88\n",
      "-5\n",
      "-5 177 2 1\n",
      "-5 177 2 89\n",
      "-5 177 2 1\n",
      "-5 177 2 88\n",
      "-4\n",
      "-4 177 2 1\n",
      "-4 177 2 89\n",
      "-4 177 2 1\n",
      "-4 177 2 88\n",
      "-3\n",
      "-3 177 2 1\n",
      "-3 177 2 89\n",
      "-3 177 2 1\n",
      "-3 177 2 88\n",
      "-2\n",
      "-2 177 2 1\n",
      "-2 177 2 89\n",
      "-2 177 2 1\n",
      "-2 177 2 88\n",
      "-1\n",
      "-1 177 2 1\n",
      "-1 177 2 89\n",
      "-1 177 2 1\n",
      "-1 177 2 88\n",
      "0\n",
      "0 177 2 1\n",
      "0 177 2 89\n",
      "0 177 2 1\n",
      "0 177 2 88\n",
      "1\n",
      "1 177 2 1\n",
      "1 177 2 89\n",
      "1 177 2 1\n",
      "1 177 2 88\n",
      "2\n",
      "2 177 2 1\n",
      "2 177 2 89\n",
      "2 177 2 1\n",
      "2 177 2 88\n",
      "3\n",
      "3 177 2 1\n",
      "3 177 2 89\n",
      "3 177 2 1\n",
      "3 177 2 88\n",
      "4\n",
      "4 177 2 1\n",
      "4 177 2 89\n",
      "4 177 2 1\n",
      "4 177 2 88\n",
      "5\n",
      "5 177 2 1\n",
      "5 177 2 89\n",
      "5 177 2 1\n",
      "5 177 2 88\n",
      "6\n",
      "6 177 2 1\n",
      "6 177 2 89\n",
      "6 177 2 1\n",
      "6 177 2 88\n"
     ]
    }
   ],
   "source": [
    "for m in range(-7,7):\n",
    "    print(m)\n",
    "    q = 2\n",
    "    p = 177\n",
    "    qinv = qinverse(p,q)\n",
    "    x = int((p+1)/2)\n",
    "    #print(factors(x))\n",
    "    for i in factors(x):\n",
    "        if (2*i^2 - q)%p == 0 or (2*i^2 + q)%p == 0 or (2*i^2 - qinv)%p == 0 or (2*i^2 + qinv)%p == 0:\n",
    "            print(m,p,q,i)\n",
    "    x = int((p-1)/2)\n",
    "    #print(factors(x))\n",
    "    for i in factors(x):\n",
    "        if (2*i^2 - q)%p == 0 or (2*i^2 + q)%p == 0 or (2*i^2 - qinv)%p == 0 or (2*i^2 + qinv)%p == 0:\n",
    "            print(m,p,q,i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "60c6ddd3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def factors(n):\n",
    "    factors = []\n",
    "    for i in range(1,n+1):\n",
    "        if n%i == 0:\n",
    "            factors.append(i)\n",
    "    return factors\n",
    "def qinverse(p,q):\n",
    "    for i in range(1,p):\n",
    "        if i*q%p == 1:\n",
    "            return i\n",
    "    return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "89633116",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

